Vandal: A Scalable Security Analysis Framework for Smart Contracts

The rise of modern blockchains has facilitated the emergence of smart contracts: autonomous programs that live and run on the blockchain. Smart contracts have seen a rapid climb to prominence, with applications predicted in law, business, commerce, and governance. Smart contracts are commonly written in a high-level language such as Ethereum's Solidity, and translated to compact low-level bytecode for deployment on the blockchain. Once deployed, the bytecode is autonomously executed, usually by a %Turing-complete virtual machine. As with all programs, smart contracts can be highly vulnerable to malicious attacks due to deficient programming methodologies, languages, and toolchains, including buggy compilers. At the same time, smart contracts are also high-value targets, often commanding large amounts of cryptocurrency. Hence, developers and auditors need security frameworks capable of analysing low-level bytecode to detect potential security vulnerabilities. In this paper, we present Vandal: a security analysis framework for Ethereum smart contracts. Vandal consists of an analysis pipeline that converts low-level Ethereum Virtual Machine (EVM) bytecode to semantic logic relations. Users of the framework can express security analyses in a declarative fashion: a security analysis is expressed in a logic specification written in the \souffle language. We conduct a large-scale empirical study for a set of common smart contract security vulnerabilities, and show the effectiveness and efficiency of Vandal. Vandal is both fast and robust, successfully analysing over 95\% of all 141k unique contracts with an average runtime of 4.15 seconds; outperforming the current state of the art tools---Oyente, EthIR, Mythril, and Rattle---under equivalent conditions.

==> Dataset.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "plt.style.use('classic')\n",
    "\n",
    "VANDAL = \"/home/lexi/vandal\"\n",
    "CONTRACT_DIR = \"/home/lexi/eth-ramdisk/ethscrape-2018-08-30-b6237983-uniq\"\n",
    "BALANCES = \"/home/lexi/eth-ramdisk/balances\"\n",
    "MD5SUMS = \"/home/lexi/eth-ramdisk/md5sums\"\n",
    "# produces balances file with: cd %s ; grep -r contract.balance\"%location"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "from os.path import abspath, dirname, join, basename\n",
    "\n",
    "# Prepend .. to $PATH so the project modules can be imported below\n",
    "sys.path.insert(0, VANDAL)\n",
    "\n",
    "import src.opcodes as opcodes\n",
    "import src.blockparse as blockparse\n",
    "import src.settings as settings"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Build dictionary of contract md5sums\n",
    "\n",
    "contract_md5s = {}\n",
    "md5_contracts = {}\n",
    "\n",
    "with open(MD5SUMS) as md5sums:\n",
    "    for l in md5sums:\n",
    "        contract_id = l.split('./')[1].split('_')[0]\n",
    "        md5 = l.split()[0]\n",
    "        contract_md5s[contract_id] = md5\n",
    "        if md5 not in md5_contracts:\n",
    "            md5_contracts[md5] = [contract_id]\n",
    "        else:\n",
    "            md5_contracts[md5].append(contract_id)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Build balances dictionary\n",
    "bals = {}\n",
    "\n",
    "with open(BALANCES) as balances:\n",
    "    for l in balances:\n",
    "        contract_id = l.split('_')[0]\n",
    "        contract_balance = float(l.split('\"contract_balance\": \"')[-1].split('\"')[0])\n",
    "        bals[contract_id] = contract_balance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calculates the real balance controlled by this bytecode,\n",
    "# which is the sum of balances of all accounts with identical bytecode\n",
    "def real_balance(contract_id):\n",
    "    bal = float(0)\n",
    "    md5 = contract_md5s[contract_id]\n",
    "    for c in md5_contracts[md5]:\n",
    "        bal += bals[c]\n",
    "    return bal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Disassemble and find num basic blocks and balance for each contract\n",
    "import glob\n",
    "\n",
    "data = {}\n",
    "\n",
    "contracts = glob.glob(join(CONTRACT_DIR, '*_runtime.hex'))\n",
    "\n",
    "# TODO: remove for real data\n",
    "#contracts = contracts[:10000]\n",
    "\n",
    "from multiprocessing import Pool\n",
    "\n",
    "def process_contract(fname):\n",
    "    with open(fname) as infile:\n",
    "        bytecode = ''.join(l.strip() for l in infile if len(l.strip()) > 0)\n",
    "        # parse bytecode and create basic blocks\n",
    "        blocks = blockparse.EVMBytecodeParser(bytecode).parse()\n",
    "        contract_id = basename(fname).split('_')[0]\n",
    "        return {contract_id: {\n",
    "            \"blocks\": len(blocks),\n",
    "            \"balance\": real_balance(contract_id),\n",
    "            \"dupes\": len(md5_contracts[contract_md5s[contract_id]])}}\n",
    "\n",
    "with Pool(processes=32) as pool:\n",
    "    for r in pool.map(process_contract, contracts):\n",
    "        data.update(r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/lexi/.miniconda3/lib/python3.6/site-packages/ipykernel_launcher.py:8: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  \n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYwAAAEVCAYAAADzUNLBAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJztvXuYXFWZ7/9d3V21d126ujrSooQknSvkSjoOeGM0jCKgIyiKGEaUQ0ACE5NB5pEGj3QwT47mFyNjjyNNuNjOGZK0ozJHRue08rNazczRzgCC2IADGAYYZqo94w/FCRDg/f2x1qp9W7tq1/3S7+d56umuXVV7r7131XrXexdEBIZhGIYpRVezB8AwDMO0BywwGIZhmEiwwGAYhmEiwQKDYRiGiQQLDIZhGCYSLDAYhmGYSLDAYBiGYSLBAoNhGIaJRE+zB+BGCPGHAP4EclyriOgtTR4SwzAMo6i7hiGEuEMIkRdCPOTbfrYQ4lEhxGNCiGEAIKIfE9EWAH8P4Gv1HhvDMAwTnUaYpMYBnO3eIIToBvBXAM4BsArAJiHEKtdbLgKwvwFjYxiGYSJSd4FBRD8C8J++zacBeIyIniCilwAcBHAeAAghFgJ4joh+V++xMQzDMNFpltN7PoCnXM+fVtsAYDOArzZ8RAzDMExRWsrpDQBENFLqPUIILrHLMAxTAUQkKv1sszSMZwAscD0/UW2LzMjICHK5HIioaY+RkZGm76ucz0V5b7H3VPKaaXstr1sr3LtWuX+Vvt5u967W42iFe1fv+5fL5TAyUnItXpJmCYzDAJYLIRYLIeIAPgzg2+XsYMeOHdi4cWM9xhaZWh6/0n2V87ko7y32nkpea/Y9CqPW42qF+1fp6+1274C599sr9nqU7Rs3bsSOHTtKjqEk9V4JADgA4FkAxyB9FZvV9ncD+CWAxwF8usx90sjICOVyOWLaj5GRkWYPgakQvnftSS6Xo5GREZJTfuXzuSBqP3eAEILacdyMZGpqqqVXr0w4fO/aGyEEqA19GFWzY8cOTE1NNXsYTAXwhNO+8L1rT6ampmpikmINg2EYZo7AGgbDMAxTFNYw2nDcDMMwzYQ1DIZhGKYorGG04biZzmV2dhZHjhzB4OAgBgYGmj0chjEyZzUMhmkVDhyYwKJFJ+PMM7dg0aKTceDARLOHxDB1oW01jJGREWzcuJHD/JimMjs7i0WLTsbRozkA6wA8iETiDDz55COsaTAtw9TUFKampnDjjTdWpWG0rcBox3Ezncfhw4dx5plb8Nxz9xa2ZTIbcM89t+DUU09t4sgYJgibpBimiQwODuKll44AeFBteRDHjj2JwcHB5g2KYeoECwyGqYKBgQHcfvtXkEicgUxmAxKJM3D77V9hcxTTkbStSYp9GEwrwVFSTCvDPow2HDfDMEwzYR8GwzAM0xBYYDAMwzCRYIHBMAzDRIIFBsMwDBOJthUYXHyQYRgmGlx8sA3HzTAM00w4SophGIZpCCwwGIZhmEiwwGAYhmEi0dPsAbgRQnQB2AkgA+CfiehrTR4SwzAMo6i7hiGEuEMIkRdCPOTbfrYQ4lEhxGNCiGG1+TwAJwI4BuDpeo+NYRiGiU4jTFLjAM52bxBCdAP4KwDnAFgFYJMQYhWAkwD8ExF9EsCVDRgbw1TE7OwsDh8+jNnZ2WYPhWEaRt0FBhH9CMB/+jafBuAxInqCiF4CcBBSu3gawG/Ue16p99gYphK4JSszV2mW03s+gKdcz59W274F4CwhxF8C+FEzBsYwxZidncXmzVfh6NEcnnvuXhw9msPmzVexpsHMCVrK6U1E/wVgc5T3urMWuS8G0yiOHDmCeHwQR4+uU1vWIRZbhCNHjnAfDKbl0H0wakWzBMYzABa4np+otpVFOwoKbrTT3nhbsq4Dt2RlWhk9R9ZKcDSkNIgQYhDA3xPRGvW8B8AvAbwDUlAcBnAREf0i4v7asjTIgQMT2Lz5KsTjctK5/favYNOmC5s9rDlFLQS2vo+x2CIcO/Yk30embai2NAiIqK4PAAcAPAsnVHaz2v5uSKHxOIBPl7lPGhkZoVwuR+1CPp+nRGIeAQ8QQAQ8QInEPMrn880e2pxh//6DlEjMo76+DZRIzKP9+w9WvK98Pk/T09N8/5i2IJfL0cjICMkpv/L5nIsPNojDhw/jzDO34Lnn7i1sy2Q24J57bsGpp57axJHNDWZnZ7Fo0ck4ejQHbUpKJM7Ak08+0lTTIJsomUYyZ4sPtlt5c6/tG2Dbd2PRzmopLAC3s7pZHDgwgYULV+CMMy7GwoUrODyXqRtc3rwNx91Jtu92WxnXWsOo9vxnZ2cxf/5SHDvWA2AxgF8hFjuGZ555oi2uJ9OesIbRRmzadCGefPIR3HPPLXjyyUfaVli0W+KantxvuunzSCTOQCazAYnEGbj99q9UNDnX4vzvv/9+HDv2CoApAPcCmMKxY6/i/vvvL3tfDFOKWmkYdXd61+Mhh800g3Zz3vsd3WNj+6pyVtfq/CcnJwlYpvahH0tpcnKyonExTBRQpdObNYwm0241iVrRFxCGKSv76quHqzKj1er8h4aGEI/Pwu3Tisd/jaGhoYrGxTDFYA2jA6hlmGejaCcNY3p6mvr6NnhW8ZnMEE1PTxfeU254bC3PX9//VGpd29x/pr1BlRpG0yf/igbdAQKjnSZeP3qiy2SGWnqiK3WNKxXYtTx/zudgGsmcFRjtlrjnJ8rqt5Vpl4kubHKvVmC3y/kzDBEn7lE7jttNqyaSdSKmEFhOpGTmItWG1bZUtdq5xMDAAG6//SvYvPkMT14GC4vaMzAwELiuXESQYcqHNYwm024JcJ1EqyRS8neAaRTVahhtKzBGRkbasrw501o0arIOOw5XMGYagS5vfuONN85NgdGO43bDq8ognXpNwoQC+7GYRjNnS4O0M+1WWqMRdOo1KdbS1ZQE2NOzsCWTIBkGYIHRcDq1J3Q1Geudek2A4pnhpgrGv/vdo7jvvp8BaL8qAEznwwKjwbRTaY2oVKMdzM7O4rvf/S56ehahk66JplhZ+4GBAdx00+cBvAnAKQDOALADV189jFtuubUjNS6mzakmiaNZD7Rxpnc7Z3ibqOZ8dFJdb+9aAhIdc038FMsMn56eVuc/TUCeAKJ0eg1ZVrZjrwfTPFBl4l7b5mHs2LGjLaOkOi3/QmtMR48GtYNi5+Q2Q0nN4gYApyGVWo5XX/23tr4mfjZtuhDvfOcfGR36g4ODePnlZwBYAAYgNZB/RTy+FC++WN41ZZgwdJRU1VQjbZr1QBtrGJpOKS1RqYbhLY1ykIB5BCyneLyPxsb2NWj0rcHY2D6yrAyl02sKJdg7SQtlWgfM1VpSTOtQSTE+R9DklLCYm5OjY5YbIsvKFoRluxR4ZNqLagUG52EwNaGSHIoDBybw3/7bx/Hii68D8Ghh+1yp6VQqD2N2drbQgW9oaIjNUUzVcB4G0xIMDAzg1FNPLWtS27TpQtx//09gWXmYoog6nVIRc/fc8wO8732b8KEPXceRUkxL0FIahhBiI4CdAH4B4CARTYW8jzWMDqJVajo1mmIaBgDOAmdqTstrGEKIO4QQeSHEQ77tZwshHhVCPCaEGFabCcDzAGwAT9d7bExrsGnThXjyyUdwzz234MknH5kTwgJwIuYSiTOQyWxAInFGITqsE/N1mPan7hqGEOJtkELgr4lojdrWDeCXAM6EFAyHAWwC8AgRvSqEOB7AF4noT0L2yRoG0zGY/D9cZ4qpBy3fD4OIfiSEGPRtPg3AY0T0BAAIIQ4COI+IZtTrv4EMTGeYjsfUr6PT8nWYzqBZiXvzATzlev40gDcKIc4HcBaALIAvN2NgTOfT6Kq4xY5X7LViCX8M0wxaKtObiL4F4FtR3rtjx47C/+2Y8c00h1tuuRXbt/854vFFePnlZ+ruYC/W7yJKLwyT9sEwUalZhremmiSOqA8AgwAecj1/M4BJ1/PrAFxXxv5oZGSEcrlcZdkrNaBTMrXnEmNj+1TNqlNUsuDuuiYJFsuC77SaYkxrk8vlaGRkpD0yvQ0CowfAEwAWA4gDeADA6jL2V9OLWQq/cNBZuH19GzgLt03I5/OBgn7APEqn19D09HRdjuktfyIfmcwQTU9Pu17LFwoP6tcYpl60vMAAcADAswCOQfoqNqvt74aMlHocwKfL3GfDNAy/cOA6P+2JrAo75Jm8gXVkWZmmaRixWC8B/QRsIKCfYrE0f4+YutBWGkatH6U0jFqZi0w/eMvKBCaeclaG1YytEWawUscodwy13l+lnzXdSyBR90KHYTWh8vk8xeN9ahx5Au6kWKy3ZteVYUzMWYERpmHU0lxkMilU06ugmrE1wgxW6hjljqHW+6v2s06hv/WeQn/1xjS5O98tXal3AwFJ2rlzV8n9sUmUKRfWMAzU2pEYtj9tlqqsOmv5Y2uEg7TUMcodQ633V6vrUe+VedT95/N5su2sMklFPw92ljPVUK3AaNvigzt27AiEi9W6nEJY6YYrrri87FIW1YytEWUiSh2j3DHUen/l7LsYlRRJjEo5rWoHBgbw3veeBWAeyjkPLhnCVMLU1JQnFaFiqpE2zXqgQRqGe7/VrkpZw2gNDaNeVHJ9pIbRV9Z5tOK5M+0D5qpJqpQPoxUbz1QztkacV6ljlDuGWu+vVp+tBzt37iJgWeRgiOnpaUoklhCQJiBJwFICEnTBBReWPFarnTvT+tTKhxG5+KAQoh/ACQCOAjhCRK9Wr99URqnig40u/VAO1YytEedV6hjljqHW+6vFZ2t9HWdnZ3HCCYvx8suvAvgJdLFAy3o77r//n7By5crAZx5++GGsWvUG9f7XA/g+gM2wrDieeuqxkuNq5e8407pUW3ywqMAQQvQB+FPISrJxALOQpcePh/ymf4WIcpUevFK4Wi1TKf5yHDfd9Hls2LC+qon3e9/7Hs466/0ARgDsBnAigH9BLJZBT88xY8kP+ZmrADzm2roMiQThhz882PHdBpnmUO9+GN+ALBL4h0R0EhGdTkR/QEQLAHwewHlCiM2VHrwaTE5vpvbMzs7i8OHDmJ2dbfZQqmZ2dhabN1+Fo0dzeO65e3H0aA5btmzHO96xuQYd7U4A8CkAjwC4DcDxOHbsr3H0aA6bN18Vcv2ehbvTIPAsXnklPye6DTKNpWFObwACwIJq7F61fqDBpUHmKp0W72/KqwHWkSzNUbnz2JuER+pvHwEzBEwXyo+4gydkpndahdWuV++PNSw3hJmboN5hteog361eNDHthGk1Hr5Sbg8GB6UZyruqfxqy1Fnl4akDAwMYHd0Dy3o7Eom1AN4E4D0ATgdwOZ5//nGMjd3mCbm9554f4Gtfuw09PS8BeBjAPMRiCWQymarPk2HqRhSpAuBrAE6tRjLV8gHWMOpOscJ57Yw721tWrt1ddXiqs8+1ZFkZ2rTpI2rfWuPI+Z7LY83MzJQMkeUSIEwtQSPCaiENsy9DFgp8EMDPATxYzYGrGnQLlDfvdDo53l9PwpVk7Jv2Faw3lqVk8mTSVWiBSQIWqv8d4Ts+Pm4wkS0tlAcZG9unapet7QiTINM8GloaBMAi06OaA1c1aNYwGkI94/1bZeVc7ThMmphlDZLTd6OPgJTKs+gnWTtKCt+JiQmybW9pEKCfbDtLe/bspUb27mDmBtUKjHLyME4HsJyIviqEGACQJqJf1cAqVjYcVts46hHvH6XTXLswOzuLRYtOxtGjOcj8iynIyv1OPgawEcCjkFFRb0Ys1g2AkEyuwHPPPQQZV3ICgH8HcDnS6R/gpZeewksv/ci1jzOQTp+AH/zgDg65ZSqmrnkYroOMAPgDACcR0QohxAkA/paI3lrpgauBBUb7EpxgH0QicQaefPKRtk1A0wIwFluEF198HF1di3D06IOud2yAjELvB/AhdHf/O1555acAfgpgO4DlAP4VwCcAfAnx+KuIx5fh+efvd+3jFFjWkUhJfQwTRr3zMDTvB3AugN8DABH9G4DeSg/KzA1MORydWDxv06YLC8Uo77//JwCegTcS63EAFwK4HMB/4JVXXgUQA3ANZADibQDuAvBXAOZhy5bNeOWVf/Xt41/wpS99gYUF01SiCoyXtP0LAIQQqfoNiekEwiq3mkJbjx17sqWT1aIkL+oquCtXrvRUOO7pOR3ACwB+COBnkKaqHgA3A0gD+ACALepvGsCzeM973l3YR2/vECzr7Rgb+xKuuOLyOp8pw5QgiqMDwJ8DuAWyD/flAP4PgE9U4zyp5gGOkmppSkVYtVPxvEqTF7UzfWJiQjm8vZFQQFcg1BZIkBAJT0XfVggMYNqfZhQfPBPAuyA9dJNE9P3ai69osA+jtTl8+DDOPHMLnnvu3sK2TGYD7rnnloLDth2K59XC3+ItMqgd2G+CZfXjxRcT8NaSWorh4Q/jc5/bVeMzYRhJtT6MnqhvVAKiaUKCaR+8Zic5SfrNTgMDAy0rKDTa33L0qONv6elZiCNHjoSO3S8In3/+eVjW8XjxxTMgo9GfBDCAl1+eBfAbuK8R8Cxefvnl+p8Yw1RIJB+GEOJ8IcS/CCGeE0L8VgjxOyHEb+s9OKY9CetU2OoCwo/J3/K73z2K++77mfH92m/zjndcgQULVuCWW27F4OAgurp+C+CbkFbdbwKYxVlnvQNAFsAZkFFUZwDI4Atf+GJbl19hOpuoYbWPAXgvET1c/yGVhk1S7UErmp3KHdMtt9yKLVt06OvTAK5FIrE7YJaanZ3FwoUr8MILnwOwBLIbwLsxNvYlZDIZXHrpFnR1vRYvv/zvGB39AtasWYXTTz8TMkoqBRmA+B4Ar2J4+Gp87nP/o+bnXkta8d4ypWlUWO1/NEpYCCFSQoh/FkL8cSOONxdoVonyevbProRyem5rNmxYj97eZZChr48A+JQxDPiWW27FCy+8BGAvZBT6ewEMYPv2P8czzzwDub6x0d3dg0wmgxUrVkBW23kPZLuZ8wHcAeCnuOmmm1tay6jkOjIdQjGPOOS3+HwAXwIwAeebfT6A86N41SF/BXkAD/m2nw2Z/voYgGHX9s9CNhb44yL7rGH8QGfTaSXKK6XS2lhRPif7cwdLfAA2CZENRENZVpYmJiaot3ctyRatyz11pmx7dcsWeSznOnKUV+uBOpc3f696ZAD8F2SUlN4WVQMYV8KhgBCiGzJL6RwAqwBsEkKsUpFYM0rAMFXSiSXKK8WUMKgd2MWI4o85cuQIuroWePYNLADwWhD9HtKc5bz24osDuPjizTh69AiAqyF7lH0fsqHlg3jhhSeQTqdrcNa1J2riJWshHUoUqQLgrVG2Ffn8IFwaBoA3Q4bm6ufXqccuAH8B4HsA/heArpD91V70diCdWqK8EkwrYyARuWFRsdVyPp+nnp5e376TBNgEHEdA1vdaloC7CIirwoQJlZuRJCBNtj3YtHtUSiuIqnF1aqXjdgdVahhRw2r/EjKUo9S2qMyHXFZpngbwRiLaCgBCiEsA/JqIXg3bgbvd4MaNG7Fx48YKh9K5RAlvnSsMDAzgpps+jy1b3gTHgb0DV189jPPPf19JP0upMGAhCLLI4CCAI5DpSgcAXATgKgBvA3AcZAHCLkhF+kTI0NopOKG1bwfw/+E3v/kNZmdnG+r/iVIUUmtcmzefgVhsEY4de9KocfnDkbUW0ir+rLnC1NRUbVtZF5MmkJrANZCT+yddjx0AHogqlRDUMD4I4DbX84sBfLmM/dVc8nYq1WRVd5oNenp6WvkNdJ+K2mhcjiaXd+17OQEZ6u6eT/F4WmkRd6rXtJYRV+XLidxZ4N3diYLPaWxsX0PuQblaQSmNizWM1gT17IcBudwZgVwWjbgen4QsdV5Tk1QZ++PSIGVQycRfT2d5swRRvSYys7lrHulOe1/84hcpkVgTEAznnntewCEun+fU888QYFEqtabuAQu1Nl+2U/mXuUDDGygZtvVEPkhQYPRA1qVaDBmw/gCA1WXsr7ZXcw5jmrzruUJsdtRWPSay/fsPUiyWVj6IZUpYHCSAKB5fqTSMpPF6yq56WUom15JlZSmRWKzes48a2UCpHve80zTUTqDeGsYh1///0/fafZEOIA25zwI4Bmk43qy2vxvALyFrP3+6rEGzhlETwibvejnLW8VUUcuJzHtOMwT0ujQEt8ZwkGSo7VLPtd6//yDZdpZSqZPIsjLU3Z0g6RD3O8rnUTq9pqp7UOq8WSvoXBqiYQC43/S/6XkjHywwqqfY5F2vib0Vo7Zq36L1IAFJSqXW+TQGIiBPqdQKmpycLBzbuc5aoCxTQua1PhPWOrKsTMXjjKrZsVbQmTRKYNxn+t/0vJEPNklVT6nJux6rzVbRMDS1mES955Qn4GaKxVI0MTFBMzMzRc/X6yzPktcpnlA+DCo8jxoCXHyMlV13FiSdQb0FxhOQdQ4+oP7XWd4fAPB4NQeuatBzQGDU+wcaNZ6+1mNoFbNH1Em0lFDJ5/O0c+cuisV6lZ9C5lPEYmnav/8g7d9/kCwrQ5Z1AvX0JGl4+HpPvws5hk+oz25w+T/WkXZ4W1aWxsb2RcqRML1erWbXbL8TUzvqLTC+WuxRzYGrGnSHm6Qa9QNt1uRd6cRXS6JMolEbQclQXX+0Uz/ZdpYuvfTj6rXl6m+sIEyIiMbG9hk/C2QplVpD4+PjNDMzQzt37iLbzoZ+J4p9Z6rRMFpNK2Qqo6FRUq326GQNo9E/0FYzNTRKWEa5zsWEivfz0wSsLfgp5PM1lEgsMgiDBAG9ZNvZwrXv7R3y+SuWErC1kIchj7NMCZKDgbFGOZdKFwet6HdiKqfeGsZHEFKeQ72+FMDp1QygokF3sIbRaj9Qv0Cpp4BpdGhnqUm02Hi89ylPQIaA3cqkdArJdqtxAlb4hMFiAo6nZHIJTU9P08zMDFmWPyIqSbaddQkLf35H3vOdiPqdqeTesYbRGTTK6b1d5UjcAeBPAXwIwEchK8r+ELIbTOQEvlo9WMNoDP7V/tat2+q6+q+VsNQTo55w/eN1T5yVhpoGnd3JgDYh60vZrm271XtkJNSll16ufB8Waf9HLJahnTt3hQglqbkAd5atYVRDq/idmOqpu0kKQDeAMyHLgdwCWRzwCgALqzlwVYPuYIFB1Bo/0LBife4cg1oLslpMfMX8Cm4TTzlCL0yo6GOlUisIOJEAr2kplVpHF1xwoRrH4hDzVJ9L6NxZMFV5r4dXc+npSYX6MOr1nWk10yVTGXPWh9GpJilNs3+gptW+dNxO19VUVm3tK69fwVunKZ1eQ/F4htzhq7UweU1OTpJtZ0n6GILCbmZmhq655hpDeZBlJP0VzjbLWuW5pianeNiYm/2dYVoXdnozdaUZGob72JVMfEETjnf83d1J8oev1kroecuDLKV4vM8j7My+ioTPZCW3zczMeM7J7xRnpzNTKdUKjKjlzZk5hqmM9ebNl+P22z8QWta6lseuZL/Bcu7XAngTgGUAfgkh4gAOwSklvhEvvURVl3ufnZ3FsmVL8MAD03jqKVm1f2hoCABw+PBh3Hffz3D11cPo6uoH8CYkEksB/BvWrRvCT396L2QtztcD+DVisePw/PPPe87p5ZefBJeoZ1qCaqRNsx5gDaNhlIqSajUziEyUyyrz2TySRfyuJyCmtpHrsZR27twVab+l/Bh+n4jjSxlSmsRudcwcWVaGDh065GrrKjPEZTMly6NhuPfFTmemWtAIkxSA4wHcDuAf1PNVUEUEm/HAHPBhtAOtmgEszT8ZkkX8rlMT9upIvgCTYAg7z6DZzhEGYeGw2qQ0Pj5OyeQ69fo+kqVBZHLf8PB1gXNqNcHMtBeNLm/+D5AhtQ+o5z0Afl7NgasaNGsYTaeVwn/1eNwT6tat25V/wF1WXIe1LifLykbKlo6ei3FQCYUVFI/3uYoO6nDYVeqv/Lzj0/hMQJBZVpYFA1MXGiUwDqu/7uq1P6vmwFUNmgVG02mlBEP/RO8kvN2pHNzkeqygWCwVMPuECYbJyckI2d65gINdCoFryB0OG4/P92goe/bsJZmDsdqzfx0pxVoFU2uqFRhdEV0dvxdCvAYAAYAQ4k0AnqvYccK0PV4HM1ArZ+zs7CwOHz6M2dnZyO/fvPkqHD2aw3PP3YujR3PYvv3P0dOzCDJ9yDtG4Clcf/2n8Pzzz3uOoftQS8cyoPtQAwg9Tx0YYFnnQfbrdj4LvA7AVwDkAPwMwE/w0kv/iU99anuhT/aPf/wjAL2QdT2d/b/44q/wwx/+GIsWnYwzz9yCRYtOxoEDE9EuIMPUkyhSBcAGAP8IKST+EbLx0bpqJFU1D7CG0RLU2hlbiU/EpOmk02tcIaxO4yJgHvX0LCDLykTwRzimJz0uud9MoMy4OWQ2Q7LirFu7WU6ARWNj+5R2kSBgPgHHK01kiIB5ZFmLlA+mNcx9TOeARuVhQPotVgNYAyBWzUGrfbDAaB1qZTap1CcS9jnHLLWUZDb1LtI9tk25JMXyKPL5PF177XVkWVnq7TULR3N0lrnPdzyeoVhMC4S8Emg55ePIqePoYoZU0tynkwcnJycjXS82c81dGiIwIOtIZV3P+wFcVc2Bqxo0R0l1HNX4RIrVe9JlwTOZIUMHPHmMyclJX10op0SHbqEa1pPbjeOT0ALJcbK7+3wnkyvIslaT4xDfR7ofeCyWoeHh6wJC0LKyAb+LPnenF8eyQMKg6Tq1WlQbU38aHSUVcHCjyS1amc6i2qirYitn/VpYB7wwx7YjSILO8/DeGbru0zoCEvT+93/QJ0QeINvOUk9PWmkWG9TfJAFWwVwWi6UpFsuQbctw4ERisbHPRbGSJLW8vkxn0CiB8XMAwvW8G8AvqjlwVYNmgdGRNCJBzXSM0hFS7jIjwSKBRLqEx1qlMcwQME3p9JpC1VzLylI6fQpZVpb27NlL8Xgfec1VsqhgMNIqbjSh6WOmUicFhFkqtS6gmbVSVBvTPBolMPYA+DqAd6jH1wHsrebAVQ2aBUbH0ggbe7HkvHBBcpAA7eMImn6cIoGnKOGy2zO5S6GRod7etWRZGUokvD6KRGIN2fZC0sl98rGO/Nnp6bTswqdLs7OGwZRDowRGF4AtjIKBAAAgAElEQVQrAXxDPa4A0F3NgasaNAsMpg4UEyTp9BoKyxQPK9Soo6lMGeHOvnRZkDgBC8ndVU8KHnf0lfSJuB3v+/cfpK6uBLn7bGzdus14flxihGlYlFQjHgBWAhhTQunKIu+r2QXkqJHGU8vIqkr3U85n8/k8jY+Ph1aNNZeCd+pUTU5OKtORoz3Y9iB1d6dIR2XJv2klFJIkI7v2EbCVgASlUmaB5fhlcqSjrIqVP48aTcV0Jo3SMN4K4Psq/+IJAL8C8ETEz94BIA/gId/2swE8CuAxAMO+17oA/E2RfZZ1kcotHNcKdKogq9U1DyvjEeWaVTKGYiYds4bRR5aVoT179qpwW29PbtvOGvwY/QRkKR5fQd3duqzJMorFeumKK640Cqzx8fFIvolqrnu138VO/S63I40SGI8AOAfAawG8Rj8ifvZtKvHvIde2bgCPA1gCIA7ZBnaVeu1cyNpVFxXZZ+QLFL1wXOvYdFtZkFVDWLE+U7hoeft5gOLxPrLtbMlrVs1995t0xsb2FSbCnTt3qQl+DckaVieQ47QO9uuWnfiW+bSSIQKWUXd3SvkmnM/ZdtY47rDIL3c1YW/YcGXnXOl3sVO/y+1KowTGT6s6CDDoExhvBjDpen4dgOt8n/lOkf1FujjRC8eFr8waTasKslqsEsOK9ZkKAUbfj34sJRn+6lwzk+mlkvvuPnf9v7/Vq3ZqSyGRJSdc1iK3KSqZXEsTExNKIPizw/sJsKmrK2lM3Nu5c5fRBxHmm3BayJ4UEE6mczaVrq821LkVv8tzmUYJjM+rSKk3K21hA4ANkQ8SFBgfBHCb6/nFAL4MYCOAUcje4X9aZH80MjJSeIQl8BWbHFr1y1zuhNYIdb9Wq8RixfqqnYjk6t4dYbSUUqmTjLkL5dz3cirYbtu2nfwJfvL5/0PuLO7JyUllXjpIsoSI9mGkCNhHvb3rQ0uDhN1v//ZDhw5RLJYiWeJdZ5OHn7PpPKtdVLXqomwuoRP29KNRAiNnePwg8kEiCowy9hfpYpWaHFoxaqScCa0R6n6tBassoZEhYEVVE4n/3smyHv7Vurlvd9T7Xm4F29HR0cBKXgoDS51vgi699HLK5/Ou2lMzSlDc7Bmv1mAq+W7K0u46wzxBwDYlnJKUSq2LLERLmbtK0aqLsrlMW0RJVWKSKrG/yKVBSk0OreiQizKhNerHWI9VoqlYX9Sxm8xDuoSHNL+sU6v1g0XHOzMzQ+Pj40X9J2HnHuYTmJmZcdWI0oJL167yJvw5eRurSPo8EgQMBvxs/u9mqe/rzMwM+aOp5PO7yLazEcx0slyJTjqsdlHViouyuUhDS4OQnKTfA+BTAG7QjzI+6xcYPZDRVotdTu/VZeyvrFpSrSgUSlFqzI1S9+slmPwTyc6du6qObtIOXr/DOIr5pdxzN41/bGyfytbWobIJAl5Pjr9mAwHJQrjtpZd+nKRT3CJgkLq704FKuOWcPxHR+Pi40mZ0nao8yUirVITz1GVNZP8Odx4JR0m1N42uJTUG4K8BPAVgBLJUyO0RP3sAwLMAjgF4Gqq1K4B3Q4bpPg7g02UNusyw2lankh9UI9X9eq0SdXRRraObio23Uh9G2L70+KWT2iJpCltLQC85DnCv/8C2+2lmZkYJF292uG33h+ZQRBn3oUOHXOPQjvc43X333UXvhaPxeCPPeJLvLBolMB70/U0D+HE1B65q0GVqGK1MNX6IRqr79VglljN5R9Wo9DhnZmaMSWrVRkmFj3+SzA7vjxGw2LXal2VAdu3aZXj/PAIGaXj4+orPf3Jy0miSmpycLHov5OeC/pdSn2PtoT1otIbxU/X3JwBOAGABeKyaA1c16A7RMGqhJbTzD7acyTvKtXIL33i8j2KxdMX5N1GuqzeD2zzhAn8W0CKAJMXjafW6+/3rlGZi0549e8s+fyKiiYkJw36X0sTERNF7IQWGFmDS31JK0HCORfvRKIHxGQBZAB8A8O/KxLSzmgNXNegO0TDmethhrc1DwVBbc6RUsQQ89+vFJkL9HieDex/JEFn38bUz+87COOTzfRSsJ3UnSVPS9SQd4VbAnxFFo/RO/HocyUiagow0cwosuv0Y1d47prk03Old+IDULvqqOWi1j1bSMMpd4fujfOb6j65cs1rY9Zar/VN8K+shkqYgc/+KsAS8UvckLA+kpydFsViGksm1ZFlZOuusc9Tku4GcBkrrC2OKxRaSEAn1ntcrAbJa/T2RLCtTtubjTPz96vz7KRZLR/pOmfwY1ZoImdairgIDwPnFHtUcuKpBt4jAKFclN72fww6rN6uFdcWTBfxmQic+08RvWVlKpVaS2+fgnwhNk2UqtY4mJycLGd9yH35fQr8ak1vbsEnmYPizvhOUSp0caQL2Xz99PVKpFWTb0bPoZU8Pc4FF0zHn+mKnHam3wPhqkccd1Ry4qkG3gEmq3B9MsfeH5RYwpfFe14NqUtYhra8jIEmxWDpgdiIiVf/J63eIx1eSDHU9RU3iWwPNksIEzaFDh1zbp9U+3BrPUuruTqjx9RPwYSXkTiF/7oh+b6WhxsW+R9Gc+KW/07zYaR+aZpJqhUcraBjlquRR3t8KTsR2E1jBVXGegPlq1S4nvVisN3Bd83lz8yGntPj2gvCJxTKBe6HvVSIhy44nEot9jZHcXfqcyVfWkVquNJ9wn4s0JfUWvQ+VrPJLfcdqZSJkWpO2SNyr9aMVBEYtNYxK9lcPGlVqpJYTTD6fD2SNe+tK5clvqkok3OU9dFLdUiUodpGsv1Tali8z1jPktFDN+T4nGx7p1qxjY/tc9/lOkj4Gd4LdUgKWkPZ3uLvrmSi1CPFf61pGiDHtScsn7tXjUS+TVLk/lHJXY2Hvz+d1g55ghdJGOREbIbDqJZAcZ+06Ndm6e2PfSaZKrd7yHpMknc46GztD/tao2kfh/o6YJmzbHiTLyhbu8ebNl1E8nqZkcinZthQa0hRmkynBDrhWaR/e7nomk1qxe1aPYoIsSNqXRudhtFziXq2pdDKrJkrKfVxpVkmoiaI+E3Yx6h31Eja51ar7m3Y2p9NrKBZLUzzeR5nMkLFRkX9SBRb4NINcQMPQUVDxeF/JiKqZmZlC8mAs1usSCmlyuufZFAzDlfWkpEbk76ORoFRqJVlWxhPqalqEhF3raooJtoK5lKkeTtyrAc0yB5nDMxOUTq8x/ijrYc5pVIhvWA8LUwnySgkLHti6dRu5q7e6e17n83m64ooryZ/s1t09n7q7dXKdLj0eLDkuO+pljPfMybq+U2kN2l8yrcbivx5r1Gt+sxoRsIikE95b58l/3mHXWgv/UjkoYde12eZSpjY0M3Hvs9UcuKpB11hgNCum3HTc3t71Rrt1rVd4jQ7xjZpYVw+hKI+bo7Ce12F5FdJkpJPugqatRGINWVaGenuHCj4K9z4/+tFLyMnDyJIsEUJqfyaH+zyXkHA3hMqRX+OxrKzxGuXzpTvsheWghN1vzrnoHOZs4l4tfRitpGFEzReoZnxRQ3xrTakS5LqjXC3NHsVyJkxjkxN1loArSRYR1J8LOs+d0uXeaxieF+J+/26SZid3ZdvdnvfadpbS6VOU4FoVWFgU69vtNsuFaatRv1OsYbQ/jfZh2AA+CeBbAL4J4GoAdjUHrmrQdfRhNDqmPMpxa73Ca+aKUa+ATSXIS5Ul15/3R/5of0HU3ALdV9t/rScnJ8myTlACY21gVQ/EKRbLUCYjNYpEYnHgGjqr+zspaHJaSj09KY856LLLLleC4zNKw1hHQIIsawEND19PlpUhy1oeGEsULcnf/6KUw77Yd4BzLjqDRgmMrwO4HcAZ6nErgL+t5sBVDboOAoOoeVEgpY6bz+cDjttqSk97JxdvY59GYeonUW6eytat25SgWUmARba9sGhugZMwd9A46QabD+1Wz6Ufo6cnVbD5hzmQnXDdYB6GLmuu77WM7rJIlgOZJunnmCZgJcXjad/+nRBd0zmWEgD+a+c47HMUZqrzw1FS7U+jBMZMlG2NerRCHkYjyecrrw8Uxv79B1UEjyw0F4/3NbwbYTlO97AAAWdlfkrhuTtSSX/eW1nWLJCmp6eV8Jl2vW+QgM+S29eiV+3FI5R2k1PITwocd8a5k8Mxn2TE1HKl2UjBMDx8fUAAFMvLKGVmNL22adPFSmAtIX8wANOZNEpg/A2AN7mevxHAX1dz4KoG7RMYnb7ycVaPTpJXtSakUhN0M8Ioi5k9zFFWiylYgylLlrWQLMvblCmKHd7J5/CWIvcmAc4v5FTs3LnLE0KrHclOYyR3JdosAZeRzq2wrCz19LyOTLkYV1211They8oWbSkbdv1kNvxajyC0rIWBc2W/ROdT71pSPwfwIICHAbwK4AiAX6n/W0LDmAvx4fVwOhYzYTTTyRkm/M0ahkXS5u8WImvU9vC8i2jl0XNqPz1qm65TtYxkeG2KgGXKNLadEol5alLWYbRDvnEtDYzLcXp7/SvXXHMNzczM0BVXXKnKjTjlR0p9x7WPyO27cAThWiUcPkNB/8y8Qh/vRt1TpvHUW2AsKvao5sBVDVpFSd11110tN7HVi1o7HYsJhVYIozQ5t3UUlb4GmzZ9xDDxJciyTg4de9h9m56edpVH1+VCpLO5qytpmNh1SHDONQZdcDDov5BlR7yZ/DK7PNh06S1v+UO1zxUEJEiIOJmisUz4F1B79uylWCyYIOi/RsA6Yzn1apkLC7p2gIsPUvOifZr1I6i1kCpWqqSZYZRB5/b2wnNtCtLXQppWdEJbluLx+YHaUiafxszMDI2PjxdMPPl8nmy7X03M3nOPxdLkFBXUjyElIKbVxE4knda6tpS7cm6SZNMkkw/GlO0dFIJy38W/4+FaWLADn/SfeI/x0Y9eEmryquS71+zvERNkTguMZnwhO+1HEDYRNCuM0mwaMoeUhiXl6QggPXYdTaUF0JlnnuNZwWtnr6zxZLkEgHwkk6sMBQ79GsZuJRBOIsCieHwB2XaWtm3bTvG4npwdIWJZfSSEpYSJ4xgHugPHl1rItWSKZnLfP1O5duBkMpm9hoevV2a09SqjPR64Hv7vQrkLpFbQVBkvc1pgEDV2YsvndZHAoYp/BO1kz23kWPWxnLBUfX3dK/jg9S6mJZnDX4MCCEjQzMyMqv2UJmk+8gooLYR6e9dTLJahWCztKTDoFRoyYuuiiz5CicQ8la+RoERiDdl2li644MNKm1lGUjtKkfR7TCqBY9IwtCBzJnT3RG7bWVfdKr9gS5Epwi6fz6se4LbxeujrWOkCqdMWV51AxwkMAO9TeR4TAN4V8h7PRWjExOYUCQwmdEX9EbA914z/ushJO5qGUSxpj8i0ytV1nMj1WE5XXHElJRLzqLt7QK22EwTMp+7ulLEpkdu5LEN215DZ5DSujnkXWVbG1WQpV9AYnEgs7fu4iNy1r6QmEjSxeSdjXbpE+1+G1H63qm19BMwvJCzqcxkdHQ0IZGA5jY+PE5G5yVQ5CyRO+Gst2kJgALgDQB7AQ77tZwN4FMBjAIZ9r/UjpIR6o/MwgislXXp6feQfAa+2zJiuSzzeR7adDZiU3JNOVOEbTFK82biCl6Gwd5H0KVxDcuUvo5PcNaI07irD8XiGurtTFOywt0xpBosJmEe2PUjj4+OUSOieFxvU3+PJqRslv1ux2BICYtTTM2CcsMfHx32C0F26RIbyxmK9qlXrOo/vx33tpKktRm6nutYwpF8nWPOq2PfWtHjz+4uY5tEuAuNtADa4BQaAbgCPA1gCIA7gAQCrXK/vBbAhZH+1vo5FMdliSzW3Cd9H7XIpGkG9tbcwO/fk5KRHe3BrEVGFrx772Ng+T5KiENqxLFfw5577PpIRS1nSSWz+/Af3vs3O5ZhBEGlNQv9N0N13320UWFKwzCcgRfH4CUrLyqnvS3DCPnToUMCvIp3zXt+NbWcpmVxK8Xja18DJ69OQZqnXEmDTBRdc6IuW82otO3fuMt7LYgUtWatuDdpCYMhxYtAnMN4MYNL1/Dr1EAB2A3hnkX3V9iqWIMoEVWpildna7t4I1Wdr15tiP/ZaCZJi1zbs+KVySEyVWKUGoSvPyjpLo6OjdOjQIdq1a5drEg/24taF/tx+Fr8fSzqte9R+lpHumidfW0/AONn2yUrD8EdcLSB3/SohYpROr3e9fpCAJKVS6zwal9s3oq9P0Hfj9auYMsilILiTpKaV9pQPkRqGLs8eXkLGdB9tO8tadYvRzgLjgwBucz2/GMCXAWwDcC9kl78tIfuq8WUsTTFbbJRVVD5f23pQtaKcRLlSE3mllNMEKJ/Pq7IawdBZxzE9RN7qr7om1FBhIu/tXV/I60gmV5ATemruxe0WQLadVZFFfi3hM2riP5Gkz+Cg67XVBCRoz569vu9Bjswahzf3wrazNDExQRMTEwEnvmVlAuYeJ7vbb+7LGDQMXVbdXVJd9kKXORyLCbCopycVeq/NVYFXkGWt9mxLJOqTHMhEo+MERsR90cjISOFR61atYYTZZ02TlykxrJjppdGCI5/P07XXXkeWlS20AS1ViiPY2tR8vuVoH9p5PDEx4clODju+nuT9q2tT9zs5Ec4EJk2p5dlK49M2f7fZx1voz1Soz3GMryFp0lloOI429Xi7KEptp4+c7G/vpOr09k6QZQ16tApZD6u0Ezqfz6tcC6+2lEqtoY997GMq1NdbjFGez6S6HjNqbN5aXSZ/jj6e//rL45sj0pjGoBP29KOdBYbRJBVxXzW8pJWzf/9B9aMID/vUFHPuNtq+6y08aJ74w1b4wbDX4lVRixU03L//oFptLyNdnK9U8qC3BLqzujbXmlpLwA0hE/K5volXmn0saxXZdr+nE9309LTBUf16Aq4nWWDQJqA3MDnb9mqy7SW+CXudmvQnCTjBJXhMOR7yO3L33Xer79k4AaNk6vznjhoLlgTR79UlQeT1lhnkNsnyKr3k1JbqVQ9dVt0ReGGNm9z33l2BWAp27f+Qjn/WMJpHOwuMHgBPAFjscnqvjrivhmoWJrxJY8WrrIa1Cu3qskM/V/9xB/s12PZqYznxqKaiUr6eYN6AP9u432Mjdx/ftrN0xRVXKjNLUFiZnbkJkuYUf3OiJAG3kldg7ibApmRyRaBXRrDsud73XWpi30omp3csllECLkfupDtn2zwCPun6rE7ecxpL2fZq5QB/vee7A1gFn0Yx57LsdZ6lrq7XG86hn3p6UhSLpcgbYeXP5dAmK6J0+pSiE74/9NivmbEPozm0VWkQAAcg27oeA/A0gM1q+7sB/FJFS326jP01XWDIVaeevJzaQ5blTDb+H3F3d5LM8ffeya/e45Y1k0z1joLmApN5yd05z7b7PaU6ohc0DLY8BYYolVrhuQY6g9nsmzCXG5dd6oId7KT5qJ+kqaWPurps9f41gcnUPbF577V8xGInUyyWKvTy3rNnrwqt9SbIvf3tf0RyFX8iATa9613nuPpz9JFTFDBBwHlkSqKTgil4r2699daSglpqcWl1zv6w3/WUSq2g0dFRVx2taQo2flpHTq/xcLOUCc7DaA3aSmDU+tEKJqngqjNHgEWHDh0iomJ9ovOuH+JSknkBwUmqXnjH5a53NI8sK5q5QJviYrHjCLAokVgb6kfQ5xQUJqaWp/2BKJwwzSGdXkPxeB/FYmnPqjqfz9MNN9xA0gfgnvR0VrXjjI7H+wo5AsWy98PGYNsrKBZL0549e1XynhbEMmxaJvMFy5cfOnRIZVibChruJce/kaBYbGHIJL6MRkdHichUvjxPqdQKl4P8s+p6BAsi2rYsme6NhvJrGAmSGeiy0q3JyV7qO9cu1Q06nTkrMMrRMOrxhZWrznD7rNmm7o1CAZIUj6cbvvqSPgzt9OwjYBdFNRc44cFZNQk7TlO30IhS0DAWS7vGkSTA8vgxiIiGh68nvybS27ueRkdHQ1u6hpmQEolBMml0UcKmnUS99WrfF5HbGdzdnQgIAHOV2yR1dcWN5yWvw3ySPopdJDUL3Qc8uPiwrAzt3LmL9uzZS0H/g2yKJb+j+nroEFvZBlZHPck8lQxp34YMD86Q1pSkn2WSnAKKKzyaNNP6sIYRkXolDpWyz4bb1PvIbbIoVtainuTzeRoevp7i8UxZGeuTk5OGSVDauP25EP5z8vtwtm7dRjMzM8pkcjO5u9rl83k1EcbJVNuplPPdf6xLL708kn+lmPDO5/P0sY9dQjJvwn9ve0lqB1JjSyTm0dDQEJkqxQLvDPHhJNX57iu837YHybKyFIstIMfPkSXgQnVdlrmEgcn/oE1a+nrIENlzzz2P8vm8wTEufS+WlaFUaoUap04i5JyKdmfOCowoGka9y3GEOYXdUUDu13Xmrf4htsIKzTS5F9PIpMAI+h6AO4teW6fMxM1qtZorOvFfe+115FSU7SMZjTREQJK2bLkytKe2WwDE42mKx48vZDnv3LnLU3LEHQmlw3u1PyQshFqGxJr8AcvUGK+nRGIJbdu2XQU1mJzlf1MIEZYh2VoI6PBWJ0oqkZB1oyYmJuiSSy6h7u7jyaTdycl8kkymK9nvfJAsK0NXXHFloezH5OSkEtbLyW8qHR6+3vM9jhIN6E4aZBNUa8EaRgQaUV7ZJCD8NnV/I6BW/jFFCYv1JyACyZICUBaxS5ITlnowNK/DtrOGcuLzlLCxqbdX+kze9S5dplyumjdvvqwwRm9WfZp0a1Tb7qctW66kPXv2Fs7T7wvR/TfS6fUUj/fRnj17XZPmEpLVX/2CIEPeFX9cTcTHk9tsKaOdbibLyqgkvgzJHA5thpIJdKnUisL137p1O0ln+OsMx9URTOuUwDBdt5ynvauMnMpQLPY60uVS/PkY/mZKhw4dCtx3k4YmE/WidQdkGg8LjCLUW8Oo9bGKZV03QshEPYewKKkwZHKjbiykJ7L+gsPVv/LfuXOXofTGcpIre3/kky4UKO3yY2P7fGYzk5kmmFBn7qDnPk5cCays+pxFTk5DgoLRTf0EHCLHBzHt2rdFtr3SdRx3+1dpApqcnCxoFo7j/CQKmrikdgckKB5fQE7bV295Eu33ueyyy9V7TGXU9XVZUIhW01FqssxHsBSJ/t4EFxFSULHZqrWYswIjqtO7UWF9UbWZsMk/bGXfyOJt5WhkUYWYXJlnSZoz3PWVltIFF1zoOTcteML8P5blL0u+mPwrasvKqklWm81MEUZ6ktWZ4NMkQ26nSa7S/cdZpCbX9SS1CJ234BYE7hLlen/jpCvVOhqGrkyry4YHw5tjsQx99KOXKE1rMZUSfradpbPOOoccoTVD0qfiFtC6wKEWJvqv+zyXknTmS2HuRL25NZBgKZJwM+V0WxTYnAuwSaoMGrFCLyfSxj/5h322lJ2+GecQ9VpqG3lw4pcrT9vuD83adl+r3t71ZFlZGhm50aClWCQ1C2ei6u1dr2zzesVbLBFtETntXRMEXE5OboQzLrP5abF6rgXEIAGfIHfklOMEdwsWvT2jJvWbKSjQdLRUP8ls8mBGul7lX3DBheo6aiFwMPA+ecyk7zrcTKYILiBOsVi6SKmVYJXl8EAI1jBaDRYYLUQxbaZYVFXYyj7Y86A2Phh9zEOHDtHo6ChNTExEihbSWcOm2lOm62Cqe6RNS8PD17nOTSc+esM19Tj15CWT52R9JcvK0qZNHwlM7lrouM1m3vBdZ6VsNj3lCLiRnIS6DJlKi0jnt7cSrDT1+CfgpBJC68gpUGir7atDPuc4veXxLfIKSpsmJiaMCwr3Z3t60tTTk1DC5ySfYMqTY+rS4bMWxWKpQjBAWFVb0yJCRlL1k+4hAhzPPowWZM4KjGZneocRtgI31SPSeRuN1DD0RBqPaxu6LBnR1WUbO8vp5zJvoHSnQe+5aNOIe0LLUip1skv70E2Lcsb9hpmnUqmVZNtZeu9730fxeIYsa5CkfX2tMeDAbYuXbVbTZNuryZ1oJwXKhaSz9uWEepzxvJ3cB7+AcEcbLSNp4pohaZ46maTGEOYjWar+92oJjp9koed7E57rI98vhVqOnIRFv6bldBaUgQFOPo1ZGIUHN+zff7AQAajzQ1izaB3YJNVmhCWT+U0w/pV9LX0w5slXaz3ByBj38WVpi2ACnV/bkRnPJ5GT5LVQnfc68mcKy+gfnSvh+DfcWpSzP/dEvI6kD0CaYuLxTCCnIUyw7tmzl2KxNCWTJ1MwCztFptIcV121NXAPJicnKZn0msOCiZnukudaACXJb0aTzzOko8DCGifJ/dxFtp0tOMVNk3o8nqbh4etdgQMHlUDQx9eCSedu3Kn2nfdcf0ejXF+o5VUsw7vVIwAZYoHRLpjqEfl7A1QSJVXOjzTczCD7XNv2wsB4nAkpOIH5K5c6wsWdTEZq0rRUFI/UAmw7WzKyxrs/d9hnlrwVW911qRyfgr8znDdJLU9B7cftm9CP5WRZGU/Ohl5NB+32CXKS6xIEfEBN0tpPkiFggMyhr9pJPqjGtYJM5ryurgTFYhlXCLC3fe22bdtpdHSURkZuVMf+LEkNJ0fxeJpuvfVWGh0dDRRxlOa38cL1d3qLrKXu7qTnmGxmal9YYESgFVY+9QjxLSeCqpQT2qRhBAWMNpEEe12Hay9y1ZpKnewTEKbig3JyDquK64R9bvZ9Vtel8voUenpSnhav0mmu/RHTJIWlf9K0igoxry9KazmmFbtNwHbyRjjp7deQV+varbYvUX/3kjRl+c/fJr+QSiRku9bx8XHatOlicpIdddivrm7bU7hf4VUIZA8OJys+p8YRnn/BtBdzVmCUG1bb7NWRtqHX07wU9kN2XwOvA1g6J3V0zKWXXu7Zf1DA5MjtGHVj1l6cKqeWlfHlVgSLD7qTy8wd3NbR8PD1vnLcesIz9ZWQPTZSqZMoHs9QPD6fvBqG3+STIOCtVMxMJhMQX0tSW75FRW0AABTJSURBVFirBMZrKOgYX0OOX0I79TeQrpklk/As0kmHUqvQzueUGt9ukv4a7TDfSv6IqkRijSrj4a7Qaz63iYmJwHfCqY31GdLBGPF4H8XjuiHUKeQvuc6hsu0H+zAiUM2qvpZaib8PRC0cguXkffivQTyeIdseVJOe0+dam5j8AkY2epJJW5a12ijswlatuvz32Ng+gwlKTvL+RLCw/en9SHOQN8JHFv8z5RX0krtSrFMHaoh0Brg3O3spdXenXA5j59gzMzOqRL0u9Ke1g0TgWspJNkZSKwhmxsvtryGgi0yCLh5fRLIi7kKKxVIq0S9v2JeO7NLPw0uE6Oq2mpmZGbrhhhtcwkFn4b/WMCYn+oo1jPaFBUYRKi0NUkutpF7Z5lH3a7oGMkooRf56SDqHwb9fy8pEakPrd9D7azU5oZd6JZ0m4K7Qctmm/TljO6gmz/mFJLOgQPJPprq4X46cvAibZP6E97M9PSnV32KQtKYiI8VM+QYDpCvEytdTanzSdxNMBFxKUlvQgs9fl2opdXfbJJ3ghwi4lpzQ2rQa6wp1zON9n9UlQoIahvsaO2HHOlpOX5O7SAq6FYExJZMrjIK92eZeJjosMIpQyWRd6wm+mnpWpX6MUSusms7HFBaaSJiLAaZSK1wNdoqfgz+UVf8vBdEa8oaxSod7KrUu9Hq492HqqZFKraDJyUnP9bCsVeSY27yT3rZt2ykez1AisYRisRSde+55qgCfe4J0h7P2kYz40j2q/VrMYOA6SiFyiKTWocOG/at1HTn1OvL7Krq6dLSWFii6a2A3yTBobSrKUjCHQ9fW0iY6p1qvxluqZZocrUs3ctLd+dylU2T01Z49e4vWTmNaGxYYJSg3LLXWBQsrFUBRf4xRVnhh18AdNqm3m+o+yTpC5Z2De/zxeJ8y8VSWDazPMUpeilMu/U8CE3k83kdjY/uopydNTnhp0qVNhPk2pPM+nV5jKEmufQ9uIbKKpJahtYCYOt4QOX6RVUoYxMjfp0II7bD2m77Cqt+mSfpMdHFDi+LxNI2M3EixWIpSqZWF+xss1WLKJ3ECIaRAdEeoJai31xzlxqaq1ocFRgTKUZvrGc0UVWjVYwxhK3+9+p+cnAxkVNv2oGeiiXoOpqx2OensI6fDn9QA4vG+oiYOv+D0h5H6xyHNRroAn3ciHhm5UQkLf1hrP8VivWTbWUoml5DMOdF5H3k1ud5cMIvJCVebn3S+SZgp7E5yal65fRwJkv28E0qorFRCRvs0TCHHJ5DM2HYLJ52olyVpAksQsI/S6TUBM6JJ8EvtZ5Vvn1Lzi8dXkm0vpGAOzDSZotzYGd76zFmBUc9M73oULKw2X6JWP8bgBLxdRcsMkd8M4Y5aKuccvFnturzGAtKmqGRyBe3atavQeyJsbGEtX8P6LTh5FsvJn5dhWSepMhknUtBnMESWtYS2bfszV+e5fpJNhxwBp806hw4dUvvSWslB8grC17n27Q751YLGdl0P/TxFTljvfApqLevIHAnmOKOdOlXSfJZOr/fsQ/og1vj2q81dbuHuaH7+roZOqHQwyo01jNaFo6TqTDOdeY1zlOcME5CTO1Gpr8XJanfnRei8hFwhU9lfj8jkbC/Wa9s/BmdFbTIrWUpwmVbvOoIqrLaU8/yiiy6meDxDPT2Drol+iIA+6urSJib/JGuRN8ta99O4S10f93hyar9BpzVwGTmmKR0i7IS7uvtobN58meF8gnkcQJKE0KYunbPRT4DsiBgMv3UWFLFYuuYLK6a+sMDoUOqh5QQ1l2kKRsM4uRPuZLUw4WnSCsbHx1UpcndEk16BW9TT0xvwzZi0KrNZpZ9GR0cDUVXT09OUSukS5XlyHNdLVZOipGss7oxsHSZrGa7FcrU/UvscpGA5kTQ5/a7ddZ/0BGyT48D2h9ZaBLyTpGbhPq7OjXGX8dhLboe8blTkncAzdOutt7p8PVpgr1TH+iR5o6x0qXb/2BIEbAncf1O/do6Sai9YYHQwtf4xRtMwnNyJnTt3FSYJk/M9uL/d6vN6NbqIvP0egiv/YAa19zX3JNXT00tSE1hBegWsccxRXifxtm3bff0xiGSpjATJsNUJNWHmKNwXoQWe7lDnn/gnyCljrjOjc0rY3EzSDObPi1hDTiiuN3HOydNYRFJjKVaqPUGxmNYMZHTTuee+X+XZ7CLg4yQ1q+XqPHUHwFPUvl5DQYG1jgCLLGtB5H4uTHvQUQIDwBIAtwP4Ron31er6zTn8movT5tQJv3SquuowS/MEPz4+7qpJ5BYM7gnX3e9hOjBxuk1MYVpVPp9Xk36wMKDuT23OSD+B4vEMveENpxo+G1cT5gKXMNlG3kQ+PXFrIWFqFLRUTbrucFd3ZnSeHDNPcXOXLs0B9KhIqZtJai56LPPJ33FPZoHHDPvS4b6lzWxms6SM4vJrciww2puWFxgA7gCQB/CQb/vZAB4F8BiAYd9rLDDqSDBMNUfuHh2Oo3Oa/A7iTGaoUOLE6ygPvldObj2uCdesYbid2GET0vj4OEnNwp3HsZxGR0dpdHSUkkn9mi7DsZykuaWXHLNOmpzQ1kE1Ietkwhw54aRu5+9FrknalGmdIeAGw6TbR1LA5MhJ5tMmpj4KFjlcq95/pxqTTUCc4vET1P9ubcg5jnTSL3HtJ09OWXUdoaWvF6nX3Ga2FeocE0pIZEhqO/MoFlvu0TA476L9aQeB8TYAG9wCA0A3gMeVRhEH8ACAVa7XO1ZgtNIKLaxekywnrieUoJkoGDmToFTqZMOk2U9OsUAd3qqdy3IV/5a3/GGkSUg60v3+g7grv2OpmkzTFG6+yfom8T6SAmY3mTOyh9T73WYoXQrE3Yxpkrwrf38fi7ia1HvUw+R8zqiH7rUdI51IJ3t9+Pft5JA4193dG3weSXOUqYxJzvBevR9t3pJCRGsY9QrEYBpLywsMOUYM+gTGmwFMup5fB+A61/OOFBittkILmwS8AkFOMjq5b+fOXcZSI+Pj4zQ8fB35E9R0cTzpwM6oCe58NUEvcU1OxSehfD6vfBj+qB+TM1lrIX6/gW59miQhLDUWPfHfSMFy51rj0JOpnKS7umTDKce04253ahJU/ST9Jv2u92xV+9RmP1NvDne4rD5WTp23k9Mh61v5hVCOTOaoTZs+YijNbn6v24dRz1BvpnG0q8D4IIDbXM8vBvBlAK8BMKa0j+uK7K/Gl7H+tOoKzeQ3KFUTKuw88vm8moycycxtcpLNkFYaJyc5oYZPQuZquAvIbAbTxzf5DW4ujM2yspRMLiXHXCNX7/G41pZ0tFKaYrH5ntwR9zWy7Sx1dWk/hamPxRDJXhP+8S9WguFsMjvTJwkgsu3VZFkZymSGyLIy5O+rkskM0a5du3w5FtMU1JiW0/j4OE1OTqooq2LvXespd9+q31+mPDpKYJSxPxoZGSk8WrFVq59WXqGZzGRRQmlNIb+l+prLooem8NXxopOQuRquScPoI6dOU4qkmUf7MF7vOW5v73pVBsUdtpuliYkJtf1m0iYs07jc10iWPdd1nEymObeG4R7rjDqO15ktn0+SX+iGlUcJbs8ZxlEsSCD4Xn8J+3qEejP1RSfs6Ue7CoyiJqkI+6vhJW0MnbZCKyZQir1m7oUtfSClJiH/hLV16zZVAVfb9LVPIUeARcnkyRSPZ+hjH/sY3X333caKu6bcAtOxopRzcbSrj5DXH6DNWXElwHTYsZP0Z74mwbLvxcZWKgLOHYYcTMi7iNwFCPfs2Vv2fWdan3YVGD0AngCw2OX0Xl3G/tpGs3DDKzTJpZde7pnILr308rJqfbnfq2thDQ9fT7adNZrRNMXCdsttjWvCvf/u7iR1d9tkWbL0R3d3lqQjO0HSj2JTT0+aUqkVZNtZ2rp1G9l2PyUSa8i2+43jjzI2U9b9+Pi4sXy8PyFP+5n8mgXT/tSqNIggOQHXDSHEAQAbARwH4D8AjBDR7UKIdwP4C8iIqTuIaFcZ+6SRkRFs3LgRGzdurMOo68fs7CyOHDmCwcFBDAwMNHs4TePhhx/G9PQ0TjvtNKxcubIm+4xybet9/d37B4AjR44gnU7j+eefRzqdxlNPPQUAGBoaKryux9LM7wZ/LzubqakpTE1N4cYbbwQRiUr3U3eBUQ+EENSO42YYhmkmQoiqBEZXLQfTSHbs2IGpqalmD4NhGKblmZqawo4dO6reD2sYDMMwcwTWMBiGYZiisIbRhuNmGIZpJnNWw2AYhmEaS9sKDDZJMQzDRINNUm04boZhmGbCJimGYRimIbStwGCTFMMwTDTYJNWG42YYhmkmbJJiGIZhGgILDIZhGCYSbSsw2IfBMAwTDfZhtOG4GYZhmgn7MBiGYZiGwAKDYRiGiQQLDIZhGCYSbSsw2OnNMAwTDXZ6t+G4GYZhmgk7vRmGYZiGwAKDYRiGiQQLDIZhGCYSPc0egBshRArAVwC8BGCKiO5s8pAYhmEYRd01DCHEHUKIvBDiId/2s4UQjwohHhNCDKvN5wP4BhFdDuDceo+NaQ4c3da+8L2b2zTCJDUO4Gz3BiFEN4C/AnAOgFUANgkhVgE4EcBT6m2vNGBsTBPgSad94Xs3t6m7wCCiHwH4T9/m0wA8RkRPENFLAA4COA/A05BCoyFjq5Za/ngq3Vc5n4vy3mLvqeS1Vp1gaj2uVrh/lb7ebvcOmHu/vWKvN/L+NWtSng9HkwCkoJgP4FsAPiCEuBnA3c0YWDnMtS8tC4za748FRmXMtd9esdcbef8akrgnhBgE8PdEtEY9/yCAs4noMvX8YgBvJKKtEffHWXsMwzAVUE3iXrOipJ4BsMD1/ES1LRLVnDDDMAxTGc0ySR0GsFwIsVgIEQfwYQDfbtJYGIZhmAg0Iqz2AID/A+AkIcTTQojNRPQygK0AJgE8DODrRPSLeo+FYRiGqZy2LD7IMAzDNJ6WD11lGIZhWoOOEBhCiCVCiNuFEN9o9liY8hBCvE8IcasQYkII8a5mj4cpDyHESiHEmBDiG0KIK5s9HqY8hBApIcQ/CyH+OMr7W1ZglFNSRCUAbm7OSBk/Zd67v1OlYLYAuLAZ42W8lHn/HiaiLQA+BOCtzRgv41BmKSYAuBbA16Puv2UFBsorKcK0FuMo/979d/U603zGUcb9E0KcC+A7AL7b2GEyBsYR8d4JIc4EMAMgH3XnLSswyiwpwrQQ5dw7IdkN4B+I6L5Gj5UJUu5vj4i+TUTnAPiTxo6U8VPmvdsI4E0ALgJwuRCipDxoqfLmETCVFHmjEOI1AHYBGBJCXEdEn2vK6JhiGO8dgE8AeCeAPiHEMiIaa8bgmJKE/fY2QlaZtsAaRqtivHe6soYQ4hIAvyaiV0vtqN0EhhEi+r+QNnCmzSCiUQCjzR4HUxlENAVgqsnDYKqAiMajvrdlTVIhVFVShGkqfO/aG75/7UvN7l27CQwuKdK+8L1rb/j+tS81u3ctKzC4pEj7wveuveH7177U+95xaRCGYRgmEi2rYTAMwzCtBQsMhmEYJhIsMBiGYZhIsMBgGIZhIsECg2EYhokECwyGYRgmEiwwGIZhmEiwwGA6AiHElBDiDxpwnG1CiIeFEHf6tl8ihPhyDfb/WSHEOyO+d6MQ4u9DXjsihDiuguOPCyE+WO7nmLlBRxQfZJhqEEL0qGzYKFwF4J1E9HQ9xkJEN9RjvwxTC1jDYBqGEGJQrc5vFUL8QgjxPSFEQr1W0BCEEMcJIY6o/y8RQvydEOL7atW8VQjxSSHE/UKInwgh5rkOcbEQ4mdCiIeEEKepz6dUF7Jp9ZnzXPv9thDiBwD+X8NYP6n285AQ4s/UtjEASwD8gxDiasMpLlDn8S9CiBHXvv5OCHGvOuePq23dajX/kBDi53p/7hW+EOJUIcQ/CSEeUOPvNRwzI4T4juqmNmbqaWA6F7X9o0KIB9X+/6fhczvVeLqFEJ8XQsyo93/BMA5mLkBE/OBHQx4ABgG8DGC9ev51AB9R/08B+AP1/3EAjqj/LwHwGIBeAAMAngOwRb12E4A/c33+VvX/2wA8pP7/H65jZAH8EkBK7fdpAPMM43wDgJ+r96UB/ALAkHrtCIDjDJ+5BMCzAF4DIAHgIdf5zFN/9fbXqGN83/X5rPo7DuCDAOIAngBwqtqeAdDjO+ZGAC9ACrFuAN8H8EH3OMPOBcBqdS2O841RH38PgDEAQo33UTilhLLN/i7xozkP1jCYRvMrIvqZ+v9eSCFSihwR/Y6IZiEFxt1q+899nz8AFLqOZYQQWQDvAjAshPgZpFCxASxU7/8+Efm7kwHA6QDuIqLfE9HzAL4F4A8jjPP7RPR/ieio+szpavs2IcQDAH4CWWZ6OaQwWCKE+EshxNkAfuvb10kAniWiw+qcfktms9k0yU5qr6jzP933eti5/BGAvyWiX6v9u6/DZwD0EdEWIiLIa/4CgNuFEOcD+K8I14LpQFhgMI3mRdf/r8Dxo70M5/toF/nMq67nr8Lrh/NX0iTIFfIHiGi9eiwkoofV67+vYPzFCBxfdaR7J4A3E9EpAO4HYBPRbwCcAinEtgC4rVbHrHA/bg4DeIM29ylBdRqAbwD4YwD/uwbHYNoQFhhMq3AE0nwCSJNIJVwIAEKI0wE8R0TPQZZ0/oQQQqjXhiLs58cA3ieESAohUgDer7aV4kwhxDzll3kfgH8E0AfgN0T0X0KIkyF7KENFMHUR0TcB/HcAG3z7ehTA64UQp6r39wohTEEqp6k+B13q/A9FPJcfALhAyPbG8PmC/jeAzwP4jjpuGlLj+C6AqyEFHTMH4SgpplX4AoCvK6fwdyrcxwtCiPsBxABcqrbtBPAXAB5Uk+qvIFfJoRDRfUKIcQDTatNtRHR/hONPA/gmZEezvyGifxZC/BzAFiHEw5BC4CfqvfMBfNXlpL7ON4aXhBAXAvhLJYCOQmoqz/uOeRjAlwEsA5ADcFfUcxFC7ALwQyHEK5CazyWuz/2tcrJ/G8BFAP6XEMKG1Ng+GeFaMB0I98NgGIZhIsEmKYZhGCYSLDAYhmGYSLDAYBiGYSLBAoNhGIaJBAsMhmEYJhIsMBiGYZhIsMBgGIZhIsECg2EYhonE/w+arJhjKn4O2gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df = pd.DataFrame.from_dict(data, orient='index')\n",
    "\n",
    "# TODO: exclude contracts which have selfdestructed\n",
    "\n",
    "column_names = dict([('blocks','number of basic blocks'), ('balance', 'balance (Ether)')])\n",
    "plt.figure()\n",
    "df = df.drop(columns=['dupes'])\n",
    "df[df['blocks'] > 10][df['balance'] > 10].rename(columns = dict(column_names)).plot.scatter(*column_names.values(), logy = True, logx = True)\n",
    "#plt.show()\n",
    "plt.xlim(xmin=10)\n",
    "plt.savefig('basic_blocks_vs_balance.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "ignore:\n",
    "\n",
    "```\n",
    "# Plot number of contracts for each unique bytecode\n",
    "\n",
    "num_contracts = {md5: len(md5_contracts[md5]) for md5 in md5_contracts}\n",
    "\n",
    "column_names = {0: 'number of occurrences'}\n",
    "\n",
    "df = pd.DataFrame.from_dict(num_contracts, orient='index')\n",
    "df = df.sort_values(by=[0])\n",
    "df.index.rename('unique bytecode', inplace=True)\n",
    "\n",
    "from scipy.stats import mstats\n",
    "\n",
    "data = pd.Series(mstats.winsorize(df[0]))\n",
    "\n",
    "data.plot.hist(logy=True, logx=True, bins=1000)\n",
    "\n",
    "#ax = df[df[0] > 10].rename(columns=column_names).plot.hist(logy=True, logx=True, legend=False, bins=10000)\n",
    "#ax.set_ylabel('number of occurrences')\n",
    "```"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/lexi/.miniconda3/lib/python3.6/site-packages/ipykernel_launcher.py:8: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  \n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df = pd.DataFrame.from_dict(data, orient='index')\n",
    "\n",
    "# TODO: exclude contracts which have selfdestructed\n",
    "\n",
    "column_names = dict([('blocks','number of basic blocks'), ('dupes', 'duplication frequency')])\n",
    "plt.figure()\n",
    "df = df.drop(columns=['balance'])\n",
    "df = df[df['blocks'] > 10][df['dupes'] > 10].rename(columns = dict(column_names))\n",
    "df.plot.scatter(*column_names.values(), logy = True, logx = True)\n",
    "#plt.show()\n",
    "#plt.xlim(xmin=10, xmax=10**4+4500)\n",
    "plt.savefig('basic_blocks_vs_duplication.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [],
   "source": [
    "data2 = {md5: {\"balance\": sum([bals[cid] for cid in md5_contracts[md5]]), \"dupes\": len(md5_contracts[md5])} for md5 in md5_contracts}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/lexi/.miniconda3/lib/python3.6/site-packages/ipykernel_launcher.py:7: UserWarning: Boolean Series key will be reindexed to match DataFrame index.\n",
      "  import sys\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df = pd.DataFrame.from_dict(data2, orient='index')\n",
    "\n",
    "# TODO: exclude contracts which have selfdestructed\n",
    "column_names = dict([('dupes','duplication frequency'), ('balance', 'balance (Ether)')])\n",
    "\n",
    "plt.figure()\n",
    "df[df['dupes'] > 1][df['balance'] > 0].rename(columns = dict(column_names)).plot.scatter(*column_names.values(), logy = True, logx = True)\n",
    "#plt.show()\n",
    "plt.xlim(xmin=1)\n",
    "plt.savefig('balance_vs_duplication.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TR-Experiment-Analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "import sys\n",
    "from os.path import abspath, dirname, join, basename\n",
    "\n",
    "plt.style.use('classic')\n",
    "\n",
    "WDIR = \"/home/lexi/eth-ramdisk/2018-08-05-vandal-output\"\n",
    "\n",
    "success_percentages = {}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total: 141099\n"
     ]
    }
   ],
   "source": [
    "# read combined output file from Vandal\n",
    "\n",
    "errors = []\n",
    "timeouts = []\n",
    "contract_vulns = {}\n",
    "vuln_contracts = {}\n",
    "vandal_runtimes = {}\n",
    "souffle_runtimes = {}\n",
    "\n",
    "with open(join(WDIR, \"combined.out\")) as cf:\n",
    "    for i, l in enumerate(cf):\n",
    "        l = l.strip()\n",
    "        cid = l.split(',')[0].split('_')[0]\n",
    "        if 'ERROR' in l:\n",
    "            errors.append(cid)\n",
    "        elif 'TIMEOUT' in l:\n",
    "            timeouts.append(cid)\n",
    "        else:\n",
    "            l = l.split(',')\n",
    "            # (vandal runtime, souffle runtime)\n",
    "            vandal_runtimes[cid] = float(l[1])\n",
    "            souffle_runtimes[cid] = float(l[2])\n",
    "            # build mapping contract_vulns: cid -> [vuln1, vuln2, ...]\n",
    "            vuln_list = l[3:] if len(l[3]) > 0 else []\n",
    "            contract_vulns[cid] = vuln_list\n",
    "            # build mapping vuln_contracts: vuln -> [contract1, contract2, ...]\n",
    "            for v in vuln_list:\n",
    "                if v not in vuln_contracts:\n",
    "                    vuln_contracts[v] = [cid]\n",
    "                else:\n",
    "                    vuln_contracts[v].append(cid)\n",
    "\n",
    "total_contracts = len(errors) + len(timeouts) + len(contract_vulns)\n",
    "print(\"Total:\", total_contracts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# plot flagged vulns\n",
    "\n",
    "vuln_counts = {vuln: len(vuln_contracts[vuln])/len(souffle_runtimes)*100 for vuln in vuln_contracts}\n",
    "df = pd.DataFrame.from_dict(vuln_counts, orient='index')\n",
    "\n",
    "column_names = {0: 'percentage of contracts flagged'}\n",
    "row_names = {\n",
    "    'uncheckedCall': 'Unchecked Send',\n",
    "    'reentrantCall': 'Reentrancy',\n",
    "    'unsecuredValueSend': 'Unsecured Balance',\n",
    "    'accessibleSuicide': 'Destroyable',\n",
    "    'originUsed': 'Use of ORIGIN',\n",
    "}\n",
    "\n",
    "#df = df.drop(['checkedCallThrows', 'checkedCallStateUpdate'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "\n",
    "df_vandal_detect = df.rename(row_names, columns=column_names)\n",
    "\n",
    "ax = df.sort_values(0, ascending=False).rename(row_names, columns=column_names).plot.bar(legend=False)\n",
    "ax.set_ylabel('percentage of contracts flagged')\n",
    "ax.set_xlabel('vulnerability analysis')\n",
    "#plt.show()\n",
    "\n",
    "# add percent symbol on vertical axis\n",
    "from matplotlib.ticker import FuncFormatter\n",
    "formatter = FuncFormatter(lambda y, pos: \"%d%%\" % (y))\n",
    "ax.yaxis.set_major_formatter(formatter)\n",
    "\n",
    "for p in ax.patches:\n",
    "    ax.annotate(str(round(p.get_height(), 2))+\"%\", (p.get_x(), p.get_height() + 1))\n",
    "\n",
    "plt.ylim(ymax=70)\n",
    "\n",
    "plt.xticks(rotation=45)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('percentage_contracts_flagged.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Min/Avg/Max for Vandal: 0.29 4.15 59.99\n"
     ]
    }
   ],
   "source": [
    "# calculate runtime stats\n",
    "times = vandal_runtimes.values()\n",
    "stats = (min(times), sum(times)/len(times), max(times))\n",
    "vandal_stats = (round(x,2) for x in stats)\n",
    "print(\"Min/Avg/Max for Vandal:\", *vandal_stats)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "% Timeout: 4.659848758672989\n",
      "% Error: 0.06945477997717914\n",
      "% Success: 95.27\n"
     ]
    }
   ],
   "source": [
    "# timeout and error percentages\n",
    "\n",
    "vandal_timeout_percent = len(timeouts)/total_contracts*100\n",
    "vandal_error_percent = len(errors)/total_contracts*100\n",
    "vandal_succ_percent = min(len(souffle_runtimes),len(vandal_runtimes))/total_contracts*100\n",
    "\n",
    "print(\"% Timeout:\", vandal_timeout_percent)\n",
    "print(\"% Error:\", vandal_error_percent)\n",
    "print(\"% Success:\", round(vandal_succ_percent, 2))\n",
    "\n",
    "success_percentages['Vandal'] = {\n",
    "    'Success': vandal_succ_percent,\n",
    "    'Timeout': vandal_timeout_percent,\n",
    "    'Error': vandal_error_percent,\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Real timeouts: 9410\n",
      "60vand+60souff timeouts: 6575\n"
     ]
    }
   ],
   "source": [
    "# take into account vandal+souffle runtime:\n",
    "real_timeouts = 0\n",
    "for c, vr in vandal_runtimes.items():\n",
    "    if vr + souffle_runtimes[c] > 60:\n",
    "        real_timeouts += 1\n",
    "print(\"Real timeouts:\", real_timeouts+len(timeouts))\n",
    "print(\"60vand+60souff timeouts:\", len(timeouts))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Oyente Analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "WDIR = \"/home/lexi/eth-ramdisk/2018-08-06-oyente-output\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total: 141099\n"
     ]
    }
   ],
   "source": [
    "# read combined output file from Vandal\n",
    "\n",
    "errors = []\n",
    "timeouts = []\n",
    "runtimes = {}\n",
    "\n",
    "with open(join(WDIR, \"combined.out\")) as cf:\n",
    "    for i, l in enumerate(cf):\n",
    "        l = l.strip()\n",
    "        cid = l.split(',')[0].split('_')[0]\n",
    "        if 'ERROR' in l:\n",
    "            errors.append(cid)\n",
    "        elif 'TIMEOUT' in l:\n",
    "            timeouts.append(cid)\n",
    "        else:\n",
    "            l = l.split(',')\n",
    "            # (vandal runtime, souffle runtime)\n",
    "            runtimes[cid] = float(l[1])\n",
    "\n",
    "total_contracts = len(errors) + len(timeouts) + len(runtimes)\n",
    "print(\"Total:\", total_contracts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Min/Avg/Max for Oyente: 0.26 13.68 60.01\n"
     ]
    }
   ],
   "source": [
    "# calculate runtime stats\n",
    "times = runtimes.values()\n",
    "stats = (min(times), sum(times)/len(times), max(times))\n",
    "oyente_stats = (round(x,2) for x in stats)\n",
    "print(\"Min/Avg/Max for Oyente:\", *oyente_stats)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "% Timeout: 2.5485651918156753\n",
      "% Error: 11.562094699466332\n",
      "% Success: 85.89\n"
     ]
    }
   ],
   "source": [
    "# timeout and error percentages\n",
    "\n",
    "oyente_timeout_percent = len(timeouts)/total_contracts*100\n",
    "oyente_error_percent = len(errors)/total_contracts*100\n",
    "oyente_succ_percent = len(runtimes)/total_contracts*100\n",
    "\n",
    "print(\"% Timeout:\", oyente_timeout_percent)\n",
    "print(\"% Error:\", oyente_error_percent)\n",
    "print(\"% Success:\", round(oyente_succ_percent, 2))\n",
    "\n",
    "success_percentages['Oyente'] = {\n",
    "    'Success': oyente_succ_percent,\n",
    "    'Timeout': oyente_timeout_percent,\n",
    "    'Error': oyente_error_percent,\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Analyse flagged vulnerabilities\n",
    "\n",
    "# this file built with:\n",
    "# % grep -r True . > ../flagged-true.txt\n",
    "\n",
    "FLAGGED_TRUE = \"flagged-true.txt\"\n",
    "\n",
    "# dict mapping contract addrs to sets of flagged vuln names\n",
    "# e.g. {cid1 => {v1, v2, ...}, cid2 => {v1, ...}}\n",
    "oyente_vulns = {}\n",
    "\n",
    "# mapping vuln names to sets of contracts\n",
    "oyente_vulns_contract = {}\n",
    "\n",
    "with open(join(WDIR, FLAGGED_TRUE)) as flagged:\n",
    "    for l in flagged:\n",
    "        l = l.strip()\n",
    "        # contract address\n",
    "        cid = l.split('_')[1]\n",
    "        # name of the vuln\n",
    "        vuln = l.split(':')[3].strip()\n",
    "        if cid in oyente_vulns:\n",
    "            oyente_vulns[cid].add(vuln)\n",
    "        else:\n",
    "            oyente_vulns[cid] = {vuln}\n",
    "        if vuln in oyente_vulns_contract:\n",
    "            oyente_vulns_contract[vuln].add(cid)\n",
    "        else:\n",
    "            oyente_vulns_contract[vuln] = {cid}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>0</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>Transaction-Ordering Dependence (TOD)</th>\n",
       "      <td>9.580077</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Timestamp Dependency</th>\n",
       "      <td>2.992846</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Re-Entrancy Vulnerability</th>\n",
       "      <td>1.317776</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Callstack Depth Attack Vulnerability</th>\n",
       "      <td>1.944896</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                              0\n",
       "Transaction-Ordering Dependence (TOD)  9.580077\n",
       "Timestamp Dependency                   2.992846\n",
       "Re-Entrancy Vulnerability              1.317776\n",
       "Callstack Depth Attack Vulnerability   1.944896"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "vuln_counts = {vuln: len(oyente_vulns_contract[vuln])/len(runtimes)*100 for vuln in oyente_vulns_contract}\n",
    "df = pd.DataFrame.from_dict(vuln_counts, orient='index')\n",
    "\n",
    "column_names = {0: 'percentage of contracts flagged'}\n",
    "row_names = {\n",
    "    'Transaction-Ordering Dependence (TOD)': 'TX Order Dep.',\n",
    "    'Timestamp Dependency': 'Timestamp Dep.',\n",
    "    'Re-Entrancy Vulnerability': 'Reentrancy',\n",
    "    'Callstack Depth Attack Vulnerability': 'Callstack',\n",
    "}\n",
    "\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "\n",
    "ax = df.sort_values(0, ascending=False).rename(row_names, columns=column_names).plot.bar(legend=False)\n",
    "ax.set_ylabel('percentage of contracts flagged')\n",
    "ax.set_xlabel('vulnerability analysis')\n",
    "#plt.show()\n",
    "\n",
    "# add percent symbol on vertical axis\n",
    "from matplotlib.ticker import FuncFormatter\n",
    "formatter = FuncFormatter(lambda y, pos: \"%d%%\" % (y))\n",
    "ax.yaxis.set_major_formatter(formatter)\n",
    "\n",
    "for p in ax.patches:\n",
    "    ax.annotate(str(round(p.get_height(), 2))+\"%\", (p.get_x()+0.05, p.get_height() + 0.2))\n",
    "\n",
    "plt.ylim(ymax=10)\n",
    "\n",
    "plt.xticks(rotation=45)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('oyente_percentage_contracts_flagged.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## EthIR Analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "WDIR = \"/home/lexi/eth-ramdisk/2018-08-05-EthIR-output\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total: 141099\n"
     ]
    }
   ],
   "source": [
    "# read combined output file from Vandal\n",
    "\n",
    "errors = []\n",
    "timeouts = []\n",
    "runtimes = {}\n",
    "\n",
    "with open(join(WDIR, \"combined.out\")) as cf:\n",
    "    for i, l in enumerate(cf):\n",
    "        l = l.strip()\n",
    "        cid = l.split(',')[0].split('_')[0]\n",
    "        if 'ERROR' in l:\n",
    "            errors.append(cid)\n",
    "        elif 'TIMEOUT' in l:\n",
    "            timeouts.append(cid)\n",
    "        else:\n",
    "            l = l.split(',')\n",
    "            # (vandal runtime, souffle runtime)\n",
    "            runtimes[cid] = float(l[1])\n",
    "\n",
    "total_contracts = len(errors) + len(timeouts) + len(runtimes)\n",
    "print(\"Total:\", total_contracts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Min/Avg/Max for EthIR: 0.25 11.99 59.99\n"
     ]
    }
   ],
   "source": [
    "# calculate runtime stats\n",
    "times = runtimes.values()\n",
    "stats = (min(times), sum(times)/len(times), max(times))\n",
    "ethir_stats = (round(x,2) for x in stats)\n",
    "print(\"Min/Avg/Max for EthIR:\", *ethir_stats)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "% Timeout: 0.37\n",
      "% Error: 19.94\n",
      "% Success: 79.69\n"
     ]
    }
   ],
   "source": [
    "# timeout and error percentages\n",
    "\n",
    "ethir_timeout_percent = len(timeouts)/total_contracts*100\n",
    "ethir_error_percent = len(errors)/total_contracts*100\n",
    "ethir_succ_percent = len(runtimes)/total_contracts*100\n",
    "\n",
    "print(\"% Timeout:\", round(ethir_timeout_percent, 2))\n",
    "print(\"% Error:\", round(ethir_error_percent, 2))\n",
    "print(\"% Success:\", round(ethir_succ_percent, 2))\n",
    "\n",
    "success_percentages['EthIR'] = {\n",
    "    'Success': ethir_succ_percent,\n",
    "    'Timeout': ethir_timeout_percent,\n",
    "    'Error': ethir_error_percent,\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Mythril Analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "WDIR = \"/home/lexi/eth-ramdisk/2018-09-07-mythril-output\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total: 141099\n"
     ]
    }
   ],
   "source": [
    "# read combined output file from Vandal\n",
    "\n",
    "errors = []\n",
    "timeouts = []\n",
    "runtimes = {}\n",
    "\n",
    "with open(join(WDIR, \"combined.out\")) as cf:\n",
    "    for i, l in enumerate(cf):\n",
    "        l = l.strip()\n",
    "        cid = l.split(',')[0].split('_')[0]\n",
    "        if 'ERROR' in l:\n",
    "            errors.append(cid)\n",
    "        elif 'TIMEOUT' in l:\n",
    "            timeouts.append(cid)\n",
    "        else:\n",
    "            l = l.split(',')\n",
    "            # (vandal runtime, souffle runtime)\n",
    "            runtimes[cid] = float(l[1])\n",
    "\n",
    "total_contracts = len(errors) + len(timeouts) + len(runtimes)\n",
    "print(\"Total:\", total_contracts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Min/Avg/Max for Mythril: 1.47 11.1 59.99\n"
     ]
    }
   ],
   "source": [
    "# calculate runtime stats\n",
    "times = runtimes.values()\n",
    "stats = (min(times), sum(times)/len(times), max(times))\n",
    "mythril_stats = (round(x,2) for x in stats)\n",
    "print(\"Min/Avg/Max for Mythril:\", *mythril_stats)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "% Timeout: 26.57566673045167\n",
      "% Error: 53.43340491428005\n",
      "% Success: 19.99\n"
     ]
    }
   ],
   "source": [
    "# timeout and error percentages\n",
    "\n",
    "mythril_timeout_percent = len(timeouts)/total_contracts*100\n",
    "mythril_error_percent = len(errors)/total_contracts*100\n",
    "mythril_succ_percent = len(runtimes)/total_contracts*100\n",
    "\n",
    "print(\"% Timeout:\", mythril_timeout_percent)\n",
    "print(\"% Error:\", mythril_error_percent)\n",
    "print(\"% Success:\", round(mythril_succ_percent, 2))\n",
    "\n",
    "success_percentages['Mythril'] = {\n",
    "    'Success': mythril_succ_percent,\n",
    "    'Timeout': mythril_timeout_percent,\n",
    "    'Error': mythril_error_percent,\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Analyse flagged vulnerabilities\n",
    "\n",
    "# vulns file generated with:\n",
    "# % grep -r '====' ./mythril-output > detected-vulns.txt\n",
    "VULNS_FILE = \"detected-vulns.txt\"\n",
    "\n",
    "# dict mapping contract addrs to sets of flagged vuln names\n",
    "# e.g. {cid1 => {v1, v2, ...}, cid2 => {v1, ...}}\n",
    "mythril_vulns = {}\n",
    "\n",
    "# mapping vuln names to sets of contracts\n",
    "mythril_vulns_contract = {}\n",
    "\n",
    "with open(join(WDIR, VULNS_FILE)) as flagged:\n",
    "    for l in flagged:\n",
    "        l = l.strip()\n",
    "        # contract address\n",
    "        cid = l.split('_')[1]\n",
    "        # name of the vuln\n",
    "        vuln = l.split(':')[1].strip('= ').strip()\n",
    "        if cid in mythril_vulns:\n",
    "            mythril_vulns[cid].add(vuln)\n",
    "        else:\n",
    "            mythril_vulns[cid] = {vuln}\n",
    "        if vuln in mythril_vulns_contract:\n",
    "            mythril_vulns_contract[vuln].add(cid)\n",
    "        else:\n",
    "            mythril_vulns_contract[vuln] = {cid}\n",
    "            \n",
    "#list(mythril_vulns_contract.keys())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>0</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>Message call to external contract</th>\n",
       "      <td>52.618144</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Unchecked CALL return value</th>\n",
       "      <td>12.844329</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Ether send</th>\n",
       "      <td>1.999504</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Use of tx.origin</th>\n",
       "      <td>1.201829</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Unchecked SUICIDE</th>\n",
       "      <td>1.439359</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                                           0\n",
       "Message call to external contract  52.618144\n",
       "Unchecked CALL return value        12.844329\n",
       "Ether send                          1.999504\n",
       "Use of tx.origin                    1.201829\n",
       "Unchecked SUICIDE                   1.439359"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "vuln_counts = {vuln: len(mythril_vulns_contract[vuln])/len(runtimes)*100 for vuln in mythril_vulns_contract}\n",
    "df = pd.DataFrame.from_dict(vuln_counts, orient='index')\n",
    "\n",
    "column_names = {0: 'percentage of contracts flagged'}\n",
    "row_names = {\n",
    "    #'Transaction order dependence': 'TX Order Dep.',\n",
    "    'Unchecked CALL return value': 'Unchecked Send',\n",
    "    'Unchecked SUICIDE': 'Destroyable',\n",
    "    'Use of tx.origin': 'Use of ORIGIN',\n",
    "    'Ether send': 'Unsecured Balance',\n",
    "    'Message call to external contract': 'Reentrancy',\n",
    "}\n",
    "\n",
    "\n",
    "to_drop = [i for i in df.index if i not in row_names]\n",
    "df = df.drop(to_drop)\n",
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "\n",
    "df_myth_detect = df.rename(row_names, columns=column_names)\n",
    "\n",
    "ax = df.sort_values(0, ascending=False).rename(row_names, columns=column_names).plot.bar(legend=False, grid=True)\n",
    "ax.set_ylabel('percentage of contracts flagged')\n",
    "ax.set_xlabel('vulnerability analysis')\n",
    "#plt.show()\n",
    "\n",
    "# add percent symbol on vertical axis\n",
    "from matplotlib.ticker import FuncFormatter\n",
    "formatter = FuncFormatter(lambda y, pos: \"%d%%\" % (y))\n",
    "ax.yaxis.set_major_formatter(formatter)\n",
    "\n",
    "for p in ax.patches:\n",
    "    ax.annotate(str(round(p.get_height(), 2))+\"%\", (p.get_x()+0.05, p.get_height() + 0.2))\n",
    "\n",
    "#plt.ylim(ymax=15)\n",
    "\n",
    "plt.xticks(rotation=45)\n",
    "\n",
    "#plt.tight_layout()\n",
    "plt.savefig('mythril_percentage_contracts_flagged.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Rattle Analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "WDIR = \"/home/lexi/eth-ramdisk/2018-09-08-rattle-output\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Total: 141099\n"
     ]
    }
   ],
   "source": [
    "# read combined output file from Vandal\n",
    "\n",
    "errors = []\n",
    "timeouts = []\n",
    "runtimes = {}\n",
    "\n",
    "with open(join(WDIR, \"combined.out\")) as cf:\n",
    "    for i, l in enumerate(cf):\n",
    "        l = l.strip()\n",
    "        cid = l.split(',')[0].split('_')[0]\n",
    "        if 'ERROR' in l:\n",
    "            errors.append(cid)\n",
    "        elif 'TIMEOUT' in l:\n",
    "            timeouts.append(cid)\n",
    "        else:\n",
    "            l = l.split(',')\n",
    "            # (vandal runtime, souffle runtime)\n",
    "            runtimes[cid] = float(l[1])\n",
    "\n",
    "total_contracts = len(errors) + len(timeouts) + len(runtimes)\n",
    "print(\"Total:\", total_contracts)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Min/Avg/Max for Rattle: 0.12 4.47 60.0\n"
     ]
    }
   ],
   "source": [
    "# calculate runtime stats\n",
    "times = runtimes.values()\n",
    "stats = (min(times), sum(times)/len(times), max(times))\n",
    "rattle_stats = (round(x,2) for x in stats)\n",
    "print(\"Min/Avg/Max for Rattle:\", *rattle_stats)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "% Timeout: 0.66\n",
      "% Error: 27.54\n",
      "% Success: 71.81\n"
     ]
    }
   ],
   "source": [
    "# timeout and error percentages\n",
    "\n",
    "rattle_timeout_percent = len(timeouts)/total_contracts*100\n",
    "rattle_error_percent = len(errors)/total_contracts*100\n",
    "rattle_succ_percent = len(runtimes)/total_contracts*100\n",
    "\n",
    "print(\"% Timeout:\", round(rattle_timeout_percent, 2))\n",
    "print(\"% Error:\", round(rattle_error_percent, 2))\n",
    "print(\"% Success:\", round(rattle_succ_percent, 2))\n",
    "\n",
    "success_percentages['Rattle'] = {\n",
    "    'Success': rattle_succ_percent,\n",
    "    'Timeout': rattle_timeout_percent,\n",
    "    'Error': rattle_error_percent,\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Cross-Tool Comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Success</th>\n",
       "      <th>Timeout</th>\n",
       "      <th>Error</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>EthIR</th>\n",
       "      <td>79.686603</td>\n",
       "      <td>0.369244</td>\n",
       "      <td>19.944153</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Mythril</th>\n",
       "      <td>19.990928</td>\n",
       "      <td>26.575667</td>\n",
       "      <td>53.433405</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Oyente</th>\n",
       "      <td>85.889340</td>\n",
       "      <td>2.548565</td>\n",
       "      <td>11.562095</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Rattle</th>\n",
       "      <td>71.805612</td>\n",
       "      <td>0.656986</td>\n",
       "      <td>27.537403</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Vandal</th>\n",
       "      <td>95.270696</td>\n",
       "      <td>4.659849</td>\n",
       "      <td>0.069455</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "           Success    Timeout      Error\n",
       "EthIR    79.686603   0.369244  19.944153\n",
       "Mythril  19.990928  26.575667  53.433405\n",
       "Oyente   85.889340   2.548565  11.562095\n",
       "Rattle   71.805612   0.656986  27.537403\n",
       "Vandal   95.270696   4.659849   0.069455"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df2 = pd.DataFrame.from_dict(success_percentages, orient=\"index\")\n",
    "df2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "ax = df2.plot.bar(legend=True, figsize=(8,4), stacked=False, grid=True)\n",
    "\n",
    "ax.set_ylabel(\"percentage of contracts\")\n",
    "ax.set_xlabel(\"tool\")\n",
    "\n",
    "# add percent symbol on vertical axis\n",
    "from matplotlib.ticker import FuncFormatter\n",
    "formatter = FuncFormatter(lambda y, pos: \"%d%%\" % (y))\n",
    "ax.yaxis.set_major_formatter(formatter)\n",
    "plt.xticks(rotation=0)\n",
    "\n",
    "for p in ax.patches:\n",
    "    if p.get_height() < 5:\n",
    "        ax.annotate(str(float(round(p.get_height(), 1)))+\"\", (p.get_x()+0.0, p.get_height() +0.8))#, rotation=90, color='white')\n",
    "\n",
    "plt.legend(bbox_to_anchor=(1.04,1), loc=\"upper left\")\n",
    "plt.tight_layout()\n",
    "plt.savefig('tool_succ_comparison.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Destroyable</th>\n",
       "      <th>Reentrancy</th>\n",
       "      <th>Unchecked Send</th>\n",
       "      <th>Unsecured Balance</th>\n",
       "      <th>Use of ORIGIN</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>Vandal</th>\n",
       "      <td>13.042864</td>\n",
       "      <td>51.649978</td>\n",
       "      <td>61.655483</td>\n",
       "      <td>2.454138</td>\n",
       "      <td>12.712570</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Mythril</th>\n",
       "      <td>1.439359</td>\n",
       "      <td>52.618144</td>\n",
       "      <td>12.844329</td>\n",
       "      <td>1.999504</td>\n",
       "      <td>1.201829</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         Destroyable  Reentrancy  Unchecked Send  Unsecured Balance  \\\n",
       "Vandal     13.042864   51.649978       61.655483           2.454138   \n",
       "Mythril     1.439359   52.618144       12.844329           1.999504   \n",
       "\n",
       "         Use of ORIGIN  \n",
       "Vandal       12.712570  \n",
       "Mythril       1.201829  "
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df3 = pd.concat((df_vandal_detect.transpose().rename({'percentage of contracts flagged': 'Vandal'}),\n",
    "                 df_myth_detect.transpose().rename({'percentage of contracts flagged': 'Mythril'}),), sort=True)\n",
    "df3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure()\n",
    "\n",
    "ax = df3.transpose().plot.bar(grid=True, figsize=(6,4))\n",
    "\n",
    "ax.set_ylabel(\"percentage of contracts flagged\")\n",
    "ax.set_xlabel(\"analysis\")\n",
    "plt.xticks(rotation=45)\n",
    "plt.tight_layout()\n",
    "plt.savefig('flag_comparison.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

